Multivariate Fidelities

The main contribution of our paper is to introduce a number of multivariate quantum fidelities and show that they satisfy several desirable properties that are natural extensions of those of the Uhlmann and Holevo fidelities. We propose three variants that reduce to the average pairwise fidelity for commuting states: average pairwise $z$-fidelities, the multivariate semi-definite programming (SDP) fidelity, and a multivariate fidelity inspired by an existing secrecy measure. The second one is obtained by extending the SDP formulation of the Uhlmann fidelity to more than two states. All three of these variants satisfy the following properties: (i) reduction to multivariate classical fidelities for commuting states, (ii) the data-processing inequality, (iii) invariance under permutations of the states, (iv) its values are in the interval $[0,1]$; they are faithful, that is, their values are equal to one if and only if all the states are equal, and they satisfy orthogonality, that is their values are equal to zero if and only if the states are mutually orthogonal to each other, (v) direct-sum property, (vi) joint concavity, and (vii) uniform continuity bounds under certain conditions. Furthermore, we establish inequalities relating these different variants, indeed clarifying that all these definitions coincide with the average pairwise fidelity for commuting states. Lastly, we introduce another multivariate fidelity called multivariate log-Euclidean fidelity, which is a quantum generalization of the Matusita multivariate fidelity. We also show that it satisfies most of the desirable properties listed above, it is a function of a multivariate log-Euclidean divergence, and has an operational interpretation in terms of quantum hypothesis testing with an arbitrarily varying null hypothesis.

==> anc/AveragePairWiseSDP_check.m <==
clear all;
close all;
 
%dimension of the states
d = 2;

% no. of states
r=3;
 
% % test general case
% rho1 = RandomDensityMatrix(d);
% rho2 = RandomDensityMatrix(d);
% rho3 = RandomDensityMatrix(d);

%One example we found
rho1=[0.3465+0.0000i  -0.2036+0.2643i; -0.2036-0.2643i 0.6535+0.0000i]
rho2=[0.6546+0.0000i -0.3308-0.2297i; -0.3308+0.2297i 0.3454+0.0000i]
rho3=[0.6169+0.0000i 0.0327-0.0321i;  0.0327+0.0321i 0.3831+0.0000i]

%Average pairwise fidelity
averageF=(2/r/(r-1))*(fidelity_d(rho1,rho2,d)+fidelity_d(rho1,rho3,d)+fidelity_d(rho2,rho3,d))


%SDP fidelity
value_prime = multi_fidelity(rho1,rho2,rho3,d)
value_dual=multi_fidelity_d(rho1,rho2,rho3,d)

%% Testing strict inequality 
%Zero indicates a strict inequality
averageF==value_dual | averageF<value_dual

%% prime SDP for SDP multivariate fidelity
function value = multi_fidelity(rho1,rho2,rho3,d)
   
  cvx_begin sdp quiet
  variable Y1(d,d) hermitian
  variable Y2(d,d) hermitian
  variable Y3(d,d) hermitian
  variable t(1,1) nonnegative
   
  minimize t 
  subject to  
     
     [Y1 -eye(d) -eye(d); -eye(d) Y2 -eye(d); -eye(d) -eye(d) Y3] >= 0;  
     t == 1/3/2 * (trace(Y1*rho1) + trace(Y2*rho2) + trace(Y3*rho3));
  cvx_end
   
  value = t;
   
end

%% Dual multivariate SDP fidelity
function value = multi_fidelity_d(rho1,rho2,rho3,d)
   
  cvx_begin sdp quiet
  variable X1(d,d) complex
  variable X2(d,d) complex
  variable X3(d,d) complex
  
   
  maximize 1/3*(real(trace(X1))+real(trace(X2))+real(trace(X3))) 
  subject to  
     
     [rho1 X1 X2; X1' rho2 X3; X2' X3' rho3] >= 0;  

    
  cvx_end
   
  value =1/3*(real(trace(X1))+real(trace(X2))+real(trace(X3))); 
end

%% Bivariate Fidelity SDP

function value = fidelity_d(rho1,rho2,d)
   
  cvx_begin sdp quiet
  variable X1(d,d) complex
  
  
   
  maximize real(trace(X1))
  subject to  
     
     [rho1 X1; X1' rho2] >= 0;  
 
  cvx_end
   
  value = real(trace(X1));
end


==> anc/Super_Multiplicativity_check.m <==
clear all;
close all;

%dimension of the states
d = 2;

%set of states 
r=3;
 

%% pure states 

%state_vectors
% s1=RandomStateVector(d);
% s2=RandomStateVector(d);
% s3=RandomStateVector(d);

%we found the following state vectors where super-multiplicativity is
%violated.
a1=[-0.44745-0.8364i, -0.1033+0.29921i];
s1=a1';
a2=[-0.1301+0.29785i, 0.7722+0.54595i]
s2=a2';
a3=[-0.7982-0.2406i, -0.5491+0.0590i]
s3=a3';
rho1=s1*s1'
rho2=s2*s2'
rho3=s3*s3'


value_prime = multi_fidelity(rho1,rho2,rho3,d)
value_dual=multi_fidelity_d(rho1,rho2,rho3,d)


%% Testing Super-Multiplicativity of SDP fidelity

LHS_2=(multi_fidelity(rho1,rho2,rho3,d))^2

RHS_2=multi_fidelity(kron(rho1,rho1),kron(rho2,rho2),kron(rho3,rho3),d^2)

%Testing super-multiplicativity (Zero indicates viloation of
%super-multiplicativity)
LHS_2<=RHS_2

%% Testing Super-multiplicativity of secrecy-based fidelity
y=secrecy_measure(rho1,rho2,rho3,d,r);
F_s= (r*(y^2)-1)/(r-1)
LHS= (F_s)^2

z=secrecy_measure(kron(rho1,rho1),kron(rho2,rho2),kron(rho3,rho3),d^2,r);
F_s_2= (r*(z^2)-1)/(r-1)
RHS=F_s_2

%Testing super-multiplicativity (Zero indicates viloation of
%super-multiplicativity)
LHS_2<=RHS_2



%% prime SDP for multivariate fidelity
 
function value = multi_fidelity(rho1,rho2,rho3,d)
   
  cvx_begin sdp quiet
  variable Y1(d,d) hermitian
  variable Y2(d,d) hermitian
  variable Y3(d,d) hermitian
  variable t(1,1) nonnegative
   
  minimize t 
  subject to  
     
     [Y1 -eye(d) -eye(d); -eye(d) Y2 -eye(d); -eye(d) -eye(d) Y3] >= 0;  
     t == 1/3/2 * (trace(Y1*rho1) + trace(Y2*rho2) + trace(Y3*rho3));
  cvx_end
   
  value = t;

   
end

%% Dual SDP for multivariate fidelity
function value = multi_fidelity_d(rho1,rho2,rho3,d)
   
  cvx_begin sdp quiet
  variable X1(d,d) complex
  variable X2(d,d) complex
  variable X3(d,d) complex
  
   
  maximize 1/3*(real(trace(X1))+real(trace(X2))+real(trace(X3)))
  subject to  
     
     [rho1 X1 X2; X1' rho2 X3; X2' X3' rho3] >= 0;  

    
  cvx_end
   
  value =1/3*(real(trace(X1))+real(trace(X2))+real(trace(X3))); 
end

%% SDP for bivariate fidelity

function value = fidelity_d(rho1,rho2,d)
   
  cvx_begin sdp quiet
  variable X1(d,d) complex
   
   
  maximize real(trace(X1))
  subject to  
     
     [rho1 X1; X1' rho2] >= 0;  
 
  cvx_end
   
  value = real(trace(X1));
end

%% SDP for secrecy measure

function value = secrecy_measure(rho1,rho2,rho3,d,r)
   
  cvx_begin sdp quiet
  variable Y1(d,d) hermitian
  variable Y2(d,d) hermitian
  variable Y3(d,d) hermitian
  variable mu(1,1) nonnegative
   
  minimize mu +  real(trace(Y1*rho1) + trace(Y2*rho2) + trace(Y3*rho3))
  subject to  
     
     [mu*eye(d) -eye(d) -eye(d) -eye(d); -eye(d) Y1 0*eye(d) 0*eye(d) ; -eye(d) 0*eye(d)  Y2 0*eye(d); -eye(d) 0*eye(d) 0*eye(d) Y3] >= 0;  
    
  cvx_end
   
  value = (mu +  real(trace(Y1*rho1) + trace(Y2*rho2) + trace(Y3*rho3)))/(2*r);

   
end
